Scattering Amplitudes, the Tail Effect, and Conservative Binary Dynamics at $O(G^4)$

We complete the calculation of conservative two-body scattering dynamics at fourth post-Minkowskian order, i.e. $O(G^4)$ and all orders in velocity, including radiative contributions corresponding to the tail effect in general relativity. As in previous calculations, we harness powerful tools from the modern scattering amplitudes program including generalized unitarity, the double copy, and advanced multiloop integration methods, in combination with effective field theory. The classical amplitude involves complete elliptic integrals, and polylogarithms with up to transcendental weight two. Using the amplitude-action relation, we obtain the radial action directly from the amplitude, and match the known overlapping terms in the post-Newtonian expansion.

==> anc/RadialAction_4PM.m <==
(* ::Package:: *)

(* 
This file is associated with "Scattering Amplitudes, the Tail Effect, 
and Conservative Binary Dynamics at O(G^4)" 
by Z. Bern, J. Parra-Martinez, R. Roiban, M. S. Ruf, C.-H. Shen, M. P. Solon and M. Zeng.

M4cons = the complete G^4 contributions to the scattering.
This completes the calculation of https://arxiv.org/abs/2101.07254.

Ir4 = the G^4 term in the radial action for all conservative contributions, including the tail.

E[1]=Sqrt[m[1]^2+p^2]
E[2]=Sqrt[m[2]^2+p^2]
M = m[1]+m[2]
Etot = E[1]+E[2]
nu = m[1]m[2]/M^2
xi = E[1]E[2]/Etot^2
sigma = (E[1]E[2]+p^2)/(m[1]m[2])

H^{isotropic} = E_1 + E^2 + \sum_{n=1}^4 (G/r)^n * c_n
WARNING:  This Hamiltonian gives the correct scattering angle, 
          but beyond this it cannot be directly used for the bound
          orbits due to tail effect nonlocalities.

c1 = 1PM Hamiltonian coefficient
c2 = 2PM Hamiltonian coefficient
c3 = 3PM Hamiltonian coefficient
c4 = 4PM Hamiltonian coefficient

c4lower = the part of the 4PM Hamiltonian coefficient determined by
          c1, c2 and c3

M4p = test-body (Schwarzschild) part of the 3-loop amplitude
M4t = tail part of the 3-loop amplitude up to normalization
M4f = part of the first-order self-force regular in pInf=Sqrt[sigma^2-1]

The 2nd self force terms all cancel from the conservative contributions.

*)
 
c1 = (M^4*nu^2*(1 - 2*sigma^2))/(Etot^2*xi)

c2 = (M^5*nu^2*((3*(1 - 5*sigma^2))/4 - (M^3*nu^2*(1 - 2*sigma^2)^2*(1 - xi))/
        (2*Etot^3*xi^2) - (4*M*nu*sigma*(1 - 2*sigma^2))/(Etot*xi)))/(Etot^2*xi)

c3 = (M^6*nu^2*((-3*Etot*nu*(1 - 5*sigma^2)*(1 - 2*sigma^2))/
        (2*(1 + Etot/M)*M*(1 + sigma)) + (3 - 6*nu + 206*nu*sigma - 
         54*sigma^2 + 108*nu*sigma^2 + 4*nu*sigma^3)/12 + 
       (M^6*nu^4*(1 - 2*sigma^2)^3*(1 - 2*xi))/(2*Etot^6*xi^4) + 
       (2*M^4*nu^3*sigma*(1 - 2*sigma^2)^2*(3 - 4*xi))/(Etot^4*xi^3) - 
       (3*M*nu*sigma*(7 - 20*sigma^2))/(2*Etot*xi) - 
       (M^3*nu^2*(1 - 2*sigma^2)*(3 + (8*Etot)/M - 15*sigma^2 - 
          (80*Etot*sigma^2)/M - 3*xi + 15*sigma^2*xi))/(4*Etot^3*xi^2) - 
       (4*nu*(3 + 12*sigma^2 - 4*sigma^4)*ArcSinh[Sqrt[-1 + sigma]/Sqrt[2]])/
        Sqrt[-1 + sigma^2]))/(Etot^2*xi)

c4 = c4lower + (M^7*nu^2*(M4p + nu*(M4pi2+M4rem+4 M4t Log[Sqrt[sigma^2-1]/2])))/(4*Etot^2*xi)

c4lower = (M^8*nu^3*sigma*(-125 + 513*sigma^2))/(8*Etot^3*xi^2) + 
     (2*M^14*nu^7*sigma*(-1 + 2*sigma^2)^3*(5 - 12*xi + 3*xi^2))/
      (Etot^9*xi^6) - (M^16*nu^8*(1 - 2*sigma^2)^4*(5 - 15*xi + 6*xi^2 + 
        xi^3))/(8*Etot^11*xi^7) + (M^12*nu^6*(1 - 2*sigma^2)^2*
       (9*M*(-1 + 5*sigma^2)*(-1 + 2*xi) + 16*Etot*(-1 + 14*sigma^2)*
         (-2 + 3*xi)))/(8*Etot^8*xi^5) + 
     (M^8*nu^4*(-2880*Etot*M*sigma^2*(-1 + 2*sigma^2) + 
        288*Etot*M*(1 - 5*sigma^2)*(-1 + 6*sigma^2) + 
        216*Etot*M*(3 - 48*sigma^2 + 100*sigma^4) + 27*M^2*(1 - 5*sigma^2)^2*
         (-1 + xi) + (54*Etot^2*M^2*(1 - 5*sigma^2)^2*xi^2)/p^2 + 
        (48*Etot^2*M^2*(1 - 20*sigma^2 + 36*sigma^4)*xi^2)/p^2 + 
        (8*(3*M^3*(1 + sigma)^2*(-1 + sigma + 20*sigma^2 - 20*sigma^3 - 
             36*sigma^4 + 36*sigma^5)*(-1 + xi) + 8*Etot^3*(-37 - 103*sigma + 
             151*sigma^2 + 535*sigma^3 + 20*sigma^4 - 604*sigma^5 - 
             92*sigma^6 + 196*sigma^7)*xi + 3*Etot*M^2*(-1 + sigma)*
            (1 + sigma)^2*(-43 + sigma^2*(632 - 20*xi) + xi + 
             12*sigma^4*(-103 + 3*xi)) - 2*Etot^2*M*(1 + sigma)*
            (-63 + sigma^2*(981 - 643*xi) + 139*xi + 120*sigma*xi - 
             552*sigma^3*xi + 432*sigma^5*xi + 4*sigma^6*(450 + 29*xi) + 
             sigma^4*(-2718 + 256*xi))))/((Etot + M)*(-1 + sigma)*
          (1 + sigma)^2)))/(96*Etot^5*xi^3) - 
     (M^10*nu^5*(-1 + 2*sigma^2)*(4*Etot^4*M*(-15 + 200*sigma + 377*sigma^2 + 
          112*sigma^3 - 86*sigma^4)*xi^3 - 16*Etot^5*(3 - 25*sigma - 
          55*sigma^2 - 14*sigma^3 + 22*sigma^4)*xi^3 + 
        27*M^3*p^2*sigma*(-3 - 3*sigma + 10*sigma^2 + 10*sigma^3)*
         (-3 + 4*xi) + 2*Etot*M^2*p^2*(1 + sigma)*(-3*(-1 + xi)*xi + 
          54*sigma^2*(-1 + xi)*xi + 2*sigma^3*(-741 + 539*xi + xi^2) + 
          sigma*(387 - 427*xi + 103*xi^2)) + Etot^2*M*p^2*
         (6*(5 - 8*xi)*xi - 2*sigma^4*(1749 - 626*xi + 176*xi^2) + 
          sigma^3*(-3498 + 856*xi + 224*xi^2) + sigma*(819 - 724*xi + 
            400*xi^2) + sigma^2*(819 - 1078*xi + 880*xi^2)) - 
        4*Etot^3*(-(M^2*(-3 + 100*sigma + 157*sigma^2 + 56*sigma^3 + 
             2*sigma^4)*xi^3) + 2*p^2*(3*(-1 + xi)*xi + 
            sigma^2*(-36 + 55*xi - 55*xi^2) + sigma*(-36 + 25*xi - 25*xi^2) - 
            14*sigma^3*(-12 - xi + xi^2) + 2*sigma^4*(84 - 11*xi + 
              11*xi^2)))))/(12*Etot^6*(Etot + M)^2*p^2*(1 + sigma)*xi^4) + 
     ((4*M^8*nu^4*sigma*(15 - 118*sigma^2 + 132*sigma^4 - 40*sigma^6))/
        (Etot^3*(-1 + sigma^2)^(3/2)*xi^2) - 
       (4*M^10*nu^5*(3 + 6*sigma^2 - 28*sigma^4 + 8*sigma^6)*
         (p^2*(-1 + xi) + 2*Etot^2*xi^2))/(Etot^5*p^2*Sqrt[-1 + sigma^2]*
         xi^3))*ArcSinh[Sqrt[-1 + sigma]/Sqrt[2]]


(* G^4 contribution to radial action related to scattering angle via chi = - partial I_r/ partial J *)

Ir4 = - G^4 * M^7 * nu^2 * Pi * p^2/ (8 Etot J^3) * M4

(* Conservative scattering amplitude at order G^4*)
M4 = M4p + nu*(M4pi2+M4rem+4 M4t Log[Sqrt[sigma^2-1]/2])

(* Amplitude as normalized in equation (3) *)
M4cons = G^4 * M^7 * nu^2 * q * Pi^2 * M4  

(* Schwarzschild contribution *)
M4p = (-35*(1 - 18*sigma^2 + 33*sigma^4))/(8*(-1 + sigma^2))

(* tail *)
M4t=r[1]+r[2]*Log[(sigma+1)/2]+r[3]*ArcCosh[sigma]/Sqrt[sigma^2-1];

(* Piece that expands to terms proportional to Pi^2 in the near-static limit *)

M4pi2=r[4]*Pi^2+r[5]*EllipticK[(sigma-1)/(sigma+1)]EllipticE[(sigma-1)/(sigma+1)]+r[6]*EllipticK[(sigma-1)/(sigma+1)]^2+r[7]*EllipticE[(sigma-1)/(sigma+1)]^2;

(* Remainder *)

M4rem=r[8]+r[9]*Log[(sigma+1)/2]+r[10]*ArcCosh[sigma]/Sqrt[sigma^2-1]+r[11]*Log[sigma]+r[12]*Log[(sigma+1)/2]^2+r[13]*ArcCosh[sigma]/Sqrt[sigma^2-1]*Log[(sigma+1)/2]+
r[14]*ArcCosh[sigma]^2/(sigma^2-1)+
r[15]*PolyLog[2,(1-sigma)/2]+r[16]*PolyLog[2,(1-sigma)/(1+sigma) ]+r[17]*(PolyLog[2, -(Sqrt[-1 + sigma]/Sqrt[1 + sigma])] - 
    PolyLog[2, Sqrt[-1 + sigma]/Sqrt[1 + sigma]])/Sqrt[-1 + sigma^2] ;

(* reoccuring rational functions *)

g[1] = (2 + 15 sigma^2);
g[2] = sigma (19 + 15 sigma^2);
g[3] = (11 - 30 sigma^2 + 35 sigma^4);
g[4] = (-20 - 111 sigma^2 - 30 sigma^4 + 25 sigma^6);

(* rational function in tail *)

r[1] = 1/12*((1151 - 3336 sigma + 3148 sigma^2 - 912 sigma^3 + 
     339 sigma^4 - 552 sigma^5 + 210 sigma^6)/ (-1 + sigma^2));
r[2] = 4*g[1] - 2 g[2] - 1/2 g[3];
r[3] = (sigma (-3 + 2 sigma^2) )/(4 (-1 + sigma^2)) g[3];

(* rational function in finite part *)

r[4] = -1/3*g[4] - 16 /3 g[1] + 4/3 g[2];
r[5]= (-1183 - 2929 sigma - 2660 sigma^2 - 1200 sigma^3)/(
  2 (-1 + sigma) (1 + sigma));
r[6]= (834 + 2095 sigma + 1200 sigma^2)/(
  2 (-1 + sigma) (1 + sigma));
r[7]= (7 (169 + 380 sigma^2))/(4 (-1 + sigma));
r[8]= 1/(72 (-1 + sigma)^2 sigma^7 (1 + sigma)^2) (-45 + 207 sigma^2 - 
     1471 sigma^4 + 13349 sigma^6 - 38135 sigma^7 + 64424 sigma^8 - 
     32177 sigma^9 - 15056 sigma^10 - 25145 sigma^11 + 
     27952 sigma^12 + 33249 sigma^13 - 35360 sigma^14 + 
     4320 sigma^15 + 3600 sigma^16);
r[9]=-1/(3 (-1 + sigma^2))*
2 (-152 - 2520 sigma - 136 sigma^2 - 739 sigma^3 - 612 sigma^4 - 
       416 sigma^5 + 75 sigma^7);
r[10]= -2((sigma (-3 + 2 sigma^2))/( (-1 + sigma^2))) r[1] + 28*sigma^2 (-3 + 2 sigma^2);
r[11]=(
  4 sigma (-852 - 283 sigma^2 - 140 sigma^4 + 75 sigma^6))/(
  3 (-1 + sigma^2));
r[12]= 6 g[2] + g[3] - 1/2 g[4];
r[13]=-8 sigma (-3 + 2 sigma^2)/(-1 + sigma^2) g[1];
r[14]=-(((sigma^2) ((-3 + 2 sigma^2)^2)  )/(
    4 ((-1 + sigma^2)^2) )) g[3];
r[15]=-16 g[1] - 4 g[2] - g[4];
r[16]=-2 g[4];
r[17]=sigma (-3 + 2 sigma^2)/(-1 + sigma^2) (4 g[2] - 8 g[1]);


